Separating Simultaneous Seismic Sources using Robust Inversion of Radon and Migration Operators

The advent of high density 3D wide azimuth survey configurations has greatly increased the cost of seismic acquisition. Simultaneous source acquisition presents an opportunity to decrease costs by reducing the survey time. Source time delays are typically long enough for seismic reflection energy to decay to negligible levels before firing another source. Simultaneous source acquisition abandons this minimum time restriction and allows interference between seismic sources to compress the survey time. Seismic data processing methods must address the interference introduced by simultaneous overlapping sources. Simultaneous source data are characterized by high amplitude interference artefacts that may be stronger than the primary signal. These large amplitudes are due to the time delay between sources and the rapid decay of seismic energy with arrival time. Therefore, source interference will appear as outliers in denoising algorithms that make use of a Radon transform. This will reduce the accuracy of Radon transform de-noising especially for weak signals. Formulating the Radon transform as an inverse problem with an L1 misfit makes it robust to outliers caused by source interference. This provides the ability to attenuate strong source interference while preserving weak underlying signal. In order to improve coherent signal focusing, an apex shifted hyperbolic Radon transform (ASHRT) is used to remove source interferences. ASHRT transform basis functions are tailored to match the travel time hyperbolas of reflections in common receiver gathers. However, the ASHRT transform has a high computational cost due to the extension of the model dimensions by scanning for apex locations. By reformulating the ASHRT operator using a Stolt migration/demigration kernel that exploits the Fast Fourier Transform (FFT), the computational efficiency of the operator is drastically improved.

==> figures/ch1/reduce_pdf_size.sh <==
#!/bin/bash 
#compress=/default 
#compress=/printer
compress=/ebook
#compress=/screen



for i in *.pdf; do
  echo " Compress ./synth/${i%%.*}" 
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=$compress \
    -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages \
    -dCompressFonts=true -r70 -sOutputFile=${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}.pdf
    cp ${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}_v3.pdf
done




==> figures/ch2/reduce_pdf_size.sh <==
#!/bin/bash 
#compress=/default 
#compress=/printer
compress=/ebook
#compress=/screen



for i in *.pdf; do
  echo " Compress ./synth/${i%%.*}" 
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=$compress \
    -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages \
    -dCompressFonts=true -r70 -sOutputFile=${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}.pdf
    cp ${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}_v3.pdf
done




==> figures/ch3/reduce_pdf_size.sh <==
#!/bin/bash 
#compress=/default 
#compress=/printer
compress=/ebook
#compress=/screen



for i in *.pdf; do
  echo " Compress ./synth/${i%%.*}" 
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=$compress \
    -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages \
    -dCompressFonts=true -r70 -sOutputFile=${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}.pdf
    cp ${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}_v3.pdf
done




==> figures/ch4/v2/GOM/reduce_pdf_size.sh <==
#!/bin/bash 
#compress=/default 
#compress=/printer
compress=/ebook
#compress=/screen



for i in *.pdf; do
  echo " Compress ./synth/${i%%.*}" 
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=$compress \
    -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages \
    -dCompressFonts=true -r70 -sOutputFile=${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}.pdf
    cp ${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}_v3.pdf
done




==> figures/ch4/v2/synth/reduce_pdf_size.sh <==
#!/bin/bash 
#compress=/default 
#compress=/printer
compress=/ebook
#compress=/screen



for i in *.pdf; do
  echo " Compress ./synth/${i%%.*}" 
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=$compress \
    -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages \
    -dCompressFonts=true -r70 -sOutputFile=${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}.pdf
    cp ${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}_v3.pdf
done




==> figures/ch5/v2/GOM/reduce_pdf_size.sh <==
#!/bin/bash 
#compress=/default 
#compress=/printer
compress=/ebook
#compress=/screen



for i in *.pdf; do
  echo " Compress ./synth/${i%%.*}" 
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=$compress \
    -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages \
    -dCompressFonts=true -r70 -sOutputFile=${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}.pdf
    cp ${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}_v3.pdf
done




==> figures/ch5/v2/synth/reduce_pdf_size.sh <==
#!/bin/bash 
#compress=/default 
#compress=/printer
compress=/ebook
#compress=/screen



for i in *.pdf; do
  echo " Compress ./synth/${i%%.*}" 
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=$compress \
    -dNOPAUSE -dQUIET -dBATCH -dDetectDuplicateImages \
    -dCompressFonts=true -r70 -sOutputFile=${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}.pdf
    cp ${i%%.*}_v3.pdf ${i%%.*}.pdf
    rm ${i%%.*}_v3.pdf
done



